O(N) BCFT: new data from conformal partial wave expansions

The $\mathsf{O}(N)$ $\mathsf{BCFT}$ is analyzed in the large $N$ expansion in a generic bulk dimension $2<d+1<4$. Focus is on boundary conditions corresponding to the ordinary transition, however techniques used can be generalized to special or extraordinary transitions. We study the system of bulk $2$-pt functions $\langle \phi\phi\rangle$, $\langle \phi^2 \phi^2\rangle$ and $\langle \sigma\sigma \rangle$, where $\sigma$ is the Hubbard--Stratonovich field. They are expanded in bulk/boundary conformal partial waves. The coefficient functions of this expansion -- the spectral functions -- encode $\mathsf{BCFT}$ data and determine bulk/boundary conformal block expansions. We prove conjectures about boundary spectral functions in Dujava et al. [arXiv:2503.16345] and reproduce the bulk expansion of $\langle \phi\phi \rangle$ in Giombi et al. [arXiv:2007.04955]. The bulk expansion of $\langle\sigma\sigma\rangle$ is new and allows to extract the leading large $N$ expression for an unknown OPE coefficient $C_{\sigma\sigma\sigma^3}$ (the computation outputs as a byproduct also a mixing coefficient, which matches an existing result by Derkachov et al. [arXiv:hep-th/9705020], providing further support for the main result). Besides these derived data infinitely many constraints are produced, though due to operator mixing growing in complexity as degeneracy increases, they cannot be disentangled without further input.

==> anc/ONBCFTdata.m <==
(* ::Package:: *)

BeginPackage["ONBCFTdata`"]

(* ::Section::Closed:: *)

(* Information *)

(* ::Text:: *)

(*This is a supplementary material for*)
(*J. Csipes and P. Vaško: "O(N) BCFT: New data from conformal partial wave expansions"*)
(**)
(*Bellow we provide the conformal block expansion coefficients (both boundary and bulk) calculated for the \[Phi]- and \[Sigma]-correlators*)

d::usage = "d denotes the dimension of the boundary."
N::usage = "N denotes the number of fields in the O(N) model."
SigmaVEVSublead::usage = "SigmaVEVSublead denotes the unknown correction to the VEV of \[Sigma] in the subleading order."
BdyCoeffPhi::usage = "The boundary coefficient for the \[Phi]-propagator belonging to a boundary block of dimension d-1 (the only one in the expansion)."
BdyCoeffSigma::usage = "BdyCoeffSigma[k] (for k>=0) returns the subleading boundary coefficient in front of the conformal block Gbdy[d+1+2k]"
SigmaVEV::usage = "The leading value of the vacuum expectation value of \[Sigma]"
BulkCoeffPhi::usage = "BulkCoeffPhi[k] returns the coefficient in front of Gbulk[2k] in the expansion of the \[Phi]-correlator."
BulkCoeffSigmaLeading::usage = "BulkCoeffSigmaLeading[k] (for k>=2) returns the coefficient in front of Gbulk[2k] in the expansion of the leading part of \[Sigma]-propagator"
BulkCoeffSigmaSubleadNormal::usage = "BulkCoeffSigmaSubleadNormal[k] (only for k>=2) returns the value of the coefficient in front of Gbulk[2k] in the expansion of the subleading part of the \[Sigma]-propagator."
BulkCoeffSigmaSubleadDerivative::usage = "BulkCoeffSigmaSubleadDerivative[k] (only for k>=2) returns the coefficient in front of the derivative of Gbulk[2k] in the expansion of the subleading part of the \[Sigma]-propagator."
BulkCoeffConnSigmaId::usage = "The coefficient in front of the identity block in the bulk expansion of <\[Delta]\[Sigma]\[Delta]\[Sigma]>."
BulkCoeffConnSigma2::usage = "The coefficient in front of Gbulk[2] in the bulk expansion of <\[Delta]\[Sigma]\[Delta]\[Sigma]>."
BulkCoeffConnSigmaNormal::usage = "BulkCoeffConnSigmaNormal[k] (only for k>=2) returns the coefficient in front of Gbulk[2k] in the expansion of <\[Delta]\[Sigma]\[Delta]\[Sigma]>."
BulkCoeffConnSigmaDerivative::usage = "BulkCoeffConnSigmaDerivative[k] (only for k>=2) returns the coefficient in front of the derivative of Gbulk[2k] in the expansion of <\[Delta]\[Sigma]\[Delta]\[Sigma]>."
BulkCoeffLogNormal::usage = "BulkCoeffLogNormal[k] (for k>=2) returns the coefficient in front of Gbulk[2k] in the bulk expansion of the logarithmic term of the subleading part of the \[Sigma]-propagator."
BulkCoeffLogDerivative::usage = "BulkCoeffLogDerivative[k] (for k>=2) returns the coefficient in front of the derivative of Gbulk[2k] in the bulk expansion of the logarithmic term of the subleading part of the \[Sigma]-propagator."

(* ::Section::Closed:: *)
(* Conventions and notation *)

(* ::Text:: *)
(*We decompose the correlators <\[Sigma]\[Sigma]> and <\[Phi]\[Phi]> into boundary and bulk conformal blocks Gbdy[\[CapitalDelta]] and Gbulk[\[CapitalDelta]].*)

(* ::Subsection:: *)
(*Boundary channel*)

(* ::Text:: *)
(* The boundary expansion of <\[Phi]\[Phi]> contains a single block Gbdy[d-1] with the coefficient equal to the N_\[Phi]^{FP} factor (see Eq. 3.1). Here we denote this factor as BdyCoeffPhi *)
(* ::Text:: *)
(*The <\[Sigma]\[Sigma]> corelator's expansion is written as (compare with Eq. 3.2)*)

(*
<\[Sigma]\[Sigma]> = <\[Sigma]>^2 * Gbdy[0] + Sum[BdyCoeffSigma[k] * Gbdy[d + 1 + 2k], {k, 0, Infinity}]
*)
(* ::Text:: *)
(*where the subleading coefficient of expansion was denoted BdyCoeffSigma[k] and the leading contribution contains just the VEV of sigma, which we denote SigmaVEV := <\[Sigma]>.*)

(* ::Subsection:: *)
(*Bulk Channel*)

(* ::Text:: *)
(*The bulk expansion of <\[Phi]\[Phi]> is shown in Eqns. 4.23 and 4.24 and here we define it as*)
(*
  (\[Rho]/(1-\[Rho]))^{(d-1)/2} <\[Phi]\[Phi]> = Sum[BulkCoeffPhi[k] * Gbulk[2k], {k, 0, Infinity}]
*)
(* ::Text:: *)
(*Thus the expansion runs over blocks of dimension 2k including k=0 which is the identity block and we have labeled the full coefficient as BulkCoeffPhi[k].*)
(**)
(*The leading part of the <\[Sigma]\[Sigma]> correlator is (see Eqn. 4.25)*)

(*
  (\[Rho]/(1-\[Rho]))^2 <\[Sigma]>^2 = Sum[BulkCoeffSigmaLeading[k] * Gbulk[2k], {k, 2, Infinity}]
*)
(* ::Text:: *)
(*Where the coefficient was denoted BulkCoeffSigmaLead[k].*)
(**)
(*The subleading term is decomposed as in Eq. 4.27. It contains conformal blocks of dimension 2k for k>=0 as well as differentiated conformal blocks of dimension 2k for k>=2. The first two conformal blocks have dimensions N_\[Sigma]^{FP} and -N_\[Sigma]^{FP} * (d-1)(d-2)/16 and we do not implement them here (see Eq. 4.27). The coefficients for k>=2 in front of the regular blocks are denoted BulkCoeffSigmaSubleadNormal[k], while the ones in front of the differentiated blocks are BulkCoeffSigmaSubleadDerivative[k] (the coefficients C and D in Eq. 4.27)*)
(**)
(*For completeness, we provide also the coefficients belonging to the connected part of the propagator alone <\[Delta]\[Sigma]\[Delta]\[Sigma]>. These we denote BulkCoeffConnSigmaNormal[k] and BulkCoeffConnSigmaDerivative[k], while the first two blocks are treated separately with coefficients BulkCoeffConnSigmaId and BulkCoeffConnSigma2.*)
(*i.e., the propagator is decomposed as*)

(*
  (\[Rho]/(1-\[Rho]))^2 <\[Delta]\[Sigma]\[Delta]\[Sigma]> = BulkCoeffConnSigmaId * Gbulk[0] + BulkCoeffConnSigma2 * Gbulk[2] + Sum[BulkCoeffConnSigmaNormal[k] * Gbulk[2k] + BulkCoeffConnSigmaDerivative[k] * D[Gbulk[2k]], {k, 2, Infinity}]
*)

(* ::Text:: *)
(*Also in the subleading part of <\[Sigma]\[Sigma]> is the logarithmic part of the propagator, which is decomposed as*)

(*
  (\[Rho]/(1-\[Rho]))^2 * SigmaVEV^2 * \[Gamma]_\[Sigma] * Log[\[Rho]/(1-\[Rho])] = Sum[BulkCoeffLogNormal[k] * Gbulk[2k] + BulkCoeffLogDerivative[k] * D[Gbulk[2k]], {k, 2, Infinity}]
*)

(* ::Section::Closed:: *)
(*Implementation*)

Begin["`Private`"]

BdyCoeffPhi = Gamma[(d-1) / 2] / (4 \[Pi])^( (d+1) / 2);

BdyCoeffSigma[k_] := -((2^(-2 (-1 + d + 2 k)) (-1 + d) Gamma[3/2 - d - k] Gamma[1/2 - d/2 - k] Gamma[5/2 - d/2 + k] Gamma[1 + d/2 + k] Gamma[1 + d + 2 k]^2 Sin[d \[Pi]])/(\[Pi]^(3/2)Gamma[2 - d] Gamma[(1 + d)/2] Gamma[1 + k] Gamma[1/2 (2 + d + 4 k)] (2^(d + 2 k) Sqrt[\[Pi]] Gamma[1 + d/2 + k] Sec[(d \[Pi])/2] - Gamma[1/2 - d/2 - k] Gamma[1 + d + 2 k] Sec[(d + k) \[Pi]])));

SigmaVEV = Sqrt[N] (d-1)(d-3) / 4 + SigmaVEVSublead;

BulkCoeffPhi[k_] := (2^(-1 - d) \[Pi]^(-(1/2) - d/2) Gamma[1/2 (-1 + d)] Gamma[(1 + d)/2]^2 Gamma[-(1/2) - d/2 + k])/(Gamma[1/2 (1 + d - 2 k)]^2 Gamma[1 + k] Gamma[-(1/2) - d/2 + 2 k]);

BulkCoeffSigmaLeading[k_] := ((3 - 4 d + d^2)^2 (-1 + k) Gamma[k] Gamma[3/2 - d/2 + k])/(16 Gamma[-(1/2) - d/2 + 2 k]);

BulkCoeffSigmaSubleadNormal[k_] := -1/4*((-3 + d)*(-1 + d)*(-1 + d - 2*k)*(-1 + k)*SigmaVEVSublead*Gamma[k]*
    Gamma[1 + (-1 - d + 2*k)/2])/Gamma[-1 - d + (1 + d)/2 + 2*k] - 
 ((-1)^k*(-3 + d)^2*(-1 + d)^3*Pi*Cot[(d*Pi)/2]^2*Csc[(d*Pi)/2]*(-1 + k)!*
   Gamma[1 + d]*Gamma[k]*Sec[((d - 2*k)*Pi)/2]^2*(16*Pi - 112*Pi*Cos[d*Pi] + 
    64*Pi*Cos[2*d*Pi] - 48*Pi*Cos[3*d*Pi] + 16*Pi*Cos[4*d*Pi] + 
    118*(-1)^k*Pi*Cos[(d - 5*k)*Pi] - 132*(-1)^k*Pi*Cos[(2*d - 5*k)*Pi] + 
    73*(-1)^k*Pi*Cos[(3*d - 5*k)*Pi] - 16*(-1)^k*Pi*Cos[(4*d - 5*k)*Pi] + 
    16*Pi*Cos[(d - 4*k)*Pi] + 16*Pi*Cos[(3*d - 4*k)*Pi] + 
    42*(-1)^k*Pi*Cos[(d - 3*k)*Pi] - 8*Pi*Cos[2*(d - 3*k)*Pi] - 
    28*(-1)^k*Pi*Cos[(2*d - 3*k)*Pi] - 176*Pi*Cos[(d - 2*k)*Pi] + 
    32*Pi*Cos[2*(d - 2*k)*Pi] - 16*Pi*Cos[3*(d - 2*k)*Pi] - 
    32*Pi*Cos[(3*d - 2*k)*Pi] + 59*(-1)^k*Pi*Cos[(d - k)*Pi] + 
    136*Pi*Cos[2*(d - k)*Pi] + 7*(-1)^k*Pi*Cos[3*(d - k)*Pi] - 
    12*(-1)^k*Pi*Cos[(2*d - k)*Pi] - (-1)^k*Pi*Cos[(3*d - k)*Pi] - 
    96*(-1)^k*Pi*Cos[k*Pi] + 136*Pi*Cos[2*k*Pi] - 28*(-1)^k*Pi*Cos[3*k*Pi] - 
    52*(-1)^k*Pi*Cos[5*k*Pi] + 69*(-1)^k*Pi*Cos[(d + k)*Pi] - 
    20*(-1)^k*Pi*Cos[(2*d + k)*Pi] + (-1)^k*Pi*Cos[(3*d + k)*Pi] - 
    32*Pi*Cos[(d + 2*k)*Pi] + 7*(-1)^k*Pi*Cos[(d + 3*k)*Pi] + 
    9*(-1)^k*Pi*Cos[(d + 5*k)*Pi] - 8*Pi*Cos[4*d*Pi - 6*k*Pi] - 48*Sin[d*Pi] + 
    48*EulerGamma*Sin[d*Pi] + 32*Csc[(d*Pi)/2]^2*
     PolyGamma[0, (-1 + d - 2*k)/2]*Sin[d*Pi]^5 + 
    32*Csc[(d*Pi)/2]^2*PolyGamma[0, k]*Sin[d*Pi]^5 - 
    32*Csc[(d*Pi)/2]^2*PolyGamma[0, (-1 - d + 4*k)/2]*Sin[d*Pi]^5 - 
    16*Sin[2*d*Pi] + 16*EulerGamma*Sin[2*d*Pi] + 16*Sin[3*d*Pi] - 
    16*EulerGamma*Sin[3*d*Pi] + 8*Sin[4*d*Pi] - 8*EulerGamma*Sin[4*d*Pi]))/
  (512*(1 + Cos[d*Pi])^3*Gamma[(1 - d)/2]*Gamma[(1 + d)/2]^2*Gamma[(3 + d)/2]*
   Gamma[(-1 + d - 2*k)/2]*Gamma[-1 + k]*Gamma[(-1 - d + 4*k)/2]) + 
 ((-3 + d)*Gamma[-1 + d]*Gamma[-1 + d + k]*
   (HypergeometricPFQ[{1 - k, 1 - k, 2 - k, -k}, {3/2 + d/2 - 2*k, 2 - d - k, 
       -1 + d - k}, 1]*(PolyGamma[0, -1 + d - k] - PolyGamma[0, -1 + k] - 
      PolyGamma[0, 1 + k] + PolyGamma[0, -1 + d + k]) - 
    Derivative[{0, 0, 0, 0}, {0, 0, 1}, 0][HypergeometricPFQ][
     {1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] - 
    Derivative[{0, 0, 0, 0}, {0, 1, 0}, 0][HypergeometricPFQ][
     {1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] - 
    2*Derivative[{0, 0, 0, 0}, {1, 0, 0}, 0][HypergeometricPFQ][
      {1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 
      1] - Derivative[{0, 0, 0, 1}, {0, 0, 0}, 0][HypergeometricPFQ][
     {1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] - 
    Derivative[{0, 0, 1, 0}, {0, 0, 0}, 0][HypergeometricPFQ][
     {1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] - 
    Derivative[{0, 1, 0, 0}, {0, 0, 0}, 0][HypergeometricPFQ][
     {1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] - 
    Derivative[{1, 0, 0, 0}, {0, 0, 0}, 0][HypergeometricPFQ][
     {1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1]))/
  ((-2 + k)!*k!*Gamma[(3 - d)/2]*Gamma[(-1 + d)/2]^3*Gamma[-1 + d - k]);

BulkCoeffSigmaSubleadDerivative[k_] := (2*(-3 + d)*Gamma[-1 + d]*Gamma[-1 + d + k]*HypergeometricPFQ[{1 - k, 1 - k, 2 - k, -k}, {3/2 + d/2 - 2*k, 2 - d - k, -1 + d - k}, 1])/((-2 + k)!*k!*Gamma[(3 - d)/2]*Gamma[(-1 + d)/2]^3*Gamma[-1 + d - k]) - ((-1)^k*(-3 + d)^2*(-1 + d)^3*Pi*Cos[(d*Pi)/2]*(-1 + k)!*Gamma[1 + d]*Gamma[k]*Sec[((d - 2*k)*Pi)/2]^2)/(4*Gamma[(1 - d)/2]*Gamma[(1 + d)/2]^2*Gamma[(3 + d)/2]*Gamma[(-1 + d - 2*k)/2]*Gamma[-1 + k]*Gamma[(-1 - d + 4*k)/2]);

BulkCoeffConnSigmaId = ((-3 + d)*Cos[(d*Pi)/2]*Gamma[-1 + d])/(Pi*Gamma[(-1 + d)/2]^2);

BulkCoeffConnSigma2 = -1/2*((-3 + d)*(-2 + d)*Csc[(d*Pi)/2])/(Gamma[1 - d]*Gamma[(-1 + d)/2]^2);

BulkCoeffConnSigmaNormal[k_] := ((-1)^(2*k)*(-3 + d)*Pi*Csc[(d + k)*Pi]*Gamma[-1 + d]*((HypergeometricPFQRegularized[{1 - k, 1 - k, 2 - k, -k},{(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1]*(-1 + (-1)^(2*k)*k*(2 + (-1 + k)*Pi*Cot[d*Pi]) + (-1 + k)*k*((-1 + 3*(-1)^(2*k))*PolyGamma[0, -1 + k] + 2*(PolyGamma[0, -1/2 - d/2 + 2*k] + Pi*Tan[(d*Pi)/2]))))/((-1 + k)*k) + Derivative[{0, 0, 0, 0}, {0, 0, 1}, 0][HypergeometricPFQRegularized][{1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] + Derivative[{0, 0, 0, 0}, {0, 1, 0}, 0][HypergeometricPFQRegularized][{1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] + 2*Derivative[{0, 0, 0, 0}, {1, 0, 0}, 0][HypergeometricPFQRegularized][{1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] + Derivative[{0, 0, 0, 1}, {0, 0, 0}, 0][HypergeometricPFQRegularized][{1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] + Derivative[{0, 0, 1, 0}, {0, 0, 0}, 0][HypergeometricPFQRegularized][{1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] + Derivative[{0, 1, 0, 0}, {0, 0, 0}, 0][HypergeometricPFQRegularized][{1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1] + Derivative[{1, 0, 0, 0}, {0, 0, 0}, 0][HypergeometricPFQRegularized][{1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1]))/(Gamma[(-1 + d)/2]^2*Gamma[-1 + k]*Gamma[1 + k]*Gamma[-1/2 - d/2 + 2*k]);

BulkCoeffConnSigmaDerivative[k_] := -(((-1)^(2*k)*2^d*Sqrt[Pi]*Csc[(d + k)*Pi]*Gamma[d/2]*HypergeometricPFQRegularized[{1 - k, 1 - k, 2 - k, -k}, {(3 + d - 4*k)/2, 2 - d - k, -1 + d - k}, 1])/(Gamma[(-3 + d)/2]*Gamma[-1 + k]*Gamma[1 + k]*Gamma[-1/2 - d/2 + 2*k]));

BulkCoeffLogNormal[k_] := ((-3 + d)^2*(-1 + d)^3*Gamma[1 + d]*Gamma[k]*Gamma[1/2 - d/2 + k]*(2*(1 + d*(-2 + k) - 2*(-2 + k)*k)*Cos[(d*Pi)/2] + (-1 + k)*(1 - d + 2*k)*Cos[(d*Pi)/2]*(HarmonicNumber[(-3 + d - 2*k)/2] + 2*HarmonicNumber[-2 + k] + HarmonicNumber[-1/2 - d/2 + k] - 2*HarmonicNumber[-3/2 - d/2 + 2*k]) + Pi*Sin[(d*Pi)/2] + (d*(-1 + k) + k - 2*k^2)*Pi*Sin[(d*Pi)/2]))/(8*(1 + d)*Pi*Gamma[(1 + d)/2]^2*Gamma[-1/2 - d/2 + 2*k]);

BulkCoeffLogDerivative[k_] := (2*(-1 + k)*Gamma[k]*Gamma[3/2 - d/2 + k])/Gamma[-1/2 - d/2 + 2*k];

Print["BCFT coefficients loaded successfully."];

End[] (* End Private *)

EndPackage[]

